Preconditioning Parametrized Linear Systems

Preconditioners are generally essential for fast convergence in the iterative solution of linear systems of equations. However, the computation of a good preconditioner can be expensive. So, while solving a sequence of many linear systems, it is advantageous to recycle preconditioners, that is, update a previous preconditioner and reuse the updated version. In this paper, we introduce a simple and effective method for doing this. Although our approach can be used for matrices changing slowly in any way, we focus on the important case of sequences of the type $(s_k\textbf{E}(\textbf{p}) + \textbf{A}(\textbf{p}))\textbf{x}_k = \textbf{b}_k$, where the right hand side may or may not change. More general changes in matrices will be discussed in a future paper. We update preconditioners by defining a map from a new matrix to a previous matrix, for example the first matrix in the sequence, and combine the preconditioner for this previous matrix with the map to define the new preconditioner. This approach has several advantages. The update is entirely independent from the original preconditioner, so it can be applied to any preconditioner. The possibly high cost of an initial preconditioner can be amortized over many linear solves. The cost of updating the preconditioner is more or less constant and independent of the original preconditioner. There is flexibility in balancing the quality of the map with the computational cost. In the numerical experiments section we demonstrate good results for several applications, in particular when using an algebraic multigrid preconditioner.

==> anc/ILUTP_matlab.m <==
function [L,U,perm,rperm,A] = ILUTP_matlab(A,droptol,lfil)
% Authors:   Arielle Grim-McNally and Eric de Sturler (Modified from 
%            Fortran ilutp routine in SPARSKIT, Yousef Saad Sep 8, 1993 - 
%            Latest revision, August 1996)
% Contact:  arielle5@vt.edu, sturler@vt.edu
% Date:     2016
% Input:        A:          nxn MATLAB sparse matrix
%               dropTol:    Threshold for dropping
%               lfil:       Maximum number of nonzero elements allowed in
%                           each row of L and U
% Output:       L:          MATLAB sparse, lower triangular matrix
%               U:          MATLAB sparse, upper triangular matrix
%               perm:       Permutation array representing the old
%                           locations of columns
%               rperm:      Inverse of the permutation array representing
%                           the new locations of columns (note: this array
%                           is necessary since the algorithm works in the 
%                           new ordering) 
%               A:          MATLAB sparse, column permuted A

n = size(A,1);

% Set protection against zero pivots
pivTol = 1.e-12;
pivMod = 1.e-3;

perm = 1:n; 
rperm = 1:n;

[~,~,valA] = find(A');
nnzA = length(valA);
LU_nnz = nnzA+n + n*lfil;
At = transpose(A);

% Allocate space for MSR storage of LU (as a single matrix)
LUval = zeros(1,LU_nnz); % Stores the values of LU (LUval(1:n) 
                         % stores the diagonal elements of the matrix LU, 
                         % LUval(n+2:end) stores (by row) the off-diagonal 
                         % elements of LU)
LUindex = zeros(1,LU_nnz); % Stores position information for values in LU 
                           % (LUindex(n+2:end) stores the column indices
                           % of the off-diaganal elements; LUindex(1:n+1)
                           % stores pointers to the start of each row 
                           % for the off-diagonals)

% Pointers to the beginning of each row of U in LUval and LUindex
Urows = zeros(n,1);

Ustart = n + 2;
LUindex(1) = Ustart;

for row = 1:n
    
    % Initialize work arrays for current row - Refer to "Iterative Methods 
    % for Sparse Linear Systems 2nd Ed" (Yousef Saad 2003), Chapter 10.4.3 
    % for a more detailed explanataion of these data structures.
    w = zeros(1,n); % Contains the nonzero values of the current row 
    jw = zeros(1,n); % Points to the column numbers of the nonzero values   
                     % in the current row 
    rjw = zeros(1,n); % Vector of length n, which is nonzero only in 
                      % positions there is a nonzero value 
                      % in the current row and is zero elsewhere
                      % (This will help to determine if an 
                      % element is fill-in or not when performing the 
                      % elimination)
    
    % Compute the norm of the current row
    currentRow = At(:,row);
    dropNorm = norm(currentRow);
    if dropNorm == 0
        fprintf('Matrix is singular. (Zero row) \n');
        dropNorm = 1.e-6;
    end
    
    % Determine upper (right of diagonal) and lower (left of diagonal)
    % portions of current row
    [cols,~,vals] = find(currentRow);
    newcol = rperm(cols);
    diagcoef = perm(row);
    leftrow = find(newcol < row);
    lenL = length(leftrow);
    rightrow = find(newcol > row);
    lenU = length(rightrow) + 1;
    
    % Store diagonal coefficient,location in work arrays
    w(row) = A(row,diagcoef);
    jw(row) = row;
    rjw(row) = row;
    
    % Store lower part (all values to the left of diagonal coefficient) in
    % work arrays
    if lenL > 0
        jw(1:lenL) = newcol(leftrow);
        rjw(newcol(leftrow)) = 1:lenL;
        w(1:lenL) = vals(leftrow);
    end
    
    % Store upper part (all values to the right of diagonal coefficient) in
    % work arrays
    if lenU > 1
        jw(row+1:row+lenU-1) = newcol(rightrow);
        rjw(newcol(rightrow)) = row+1:row+lenU-1;
        w(row+1:row+lenU-1) = vals(rightrow);
    end
    
    % Eliminate previous rows
    nextw = 1;
    len = 0;
    while nextw <= lenL
        % Find the smallest column index among jw(nextw:lenl)
        minFind = jw(nextw:lenL);
        [mincol,idx] = min(minFind);
        if idx > 1 % If the smallest column is not (immediately) next,
                   % exchange w, rjw, jw 
            nextw_col = jw(nextw);
            jw(nextw) = jw(nextw+idx-1);
            jw(nextw+idx-1) = nextw_col;
            
            rjw(mincol) = nextw;
            rjw(nextw_col) = nextw+idx-1;
            
            nextw_val = w(nextw);
            w(nextw) = w(nextw+idx-1);
            w(nextw+idx-1) = nextw_val;
        end        
        nextCol = mincol;
        
        % Zero element out
        rjw(nextCol) = 0;
        
        multiplier = w(nextw)/LUval(nextCol);
        if abs(multiplier) > droptol % Apply dropping to L
            for k = Urows(nextCol):LUindex(nextCol+1)-1;
                MultALU = LUval(k);
                subtract = multiplier*MultALU;
                loc = rperm(LUindex(k)); % Determine the new column index
                fill = rjw(loc);
                
                if loc >= row % Update upper part 
                    if fill == 0 % The element is fill-in
                        lenU = lenU + 1;
                        i = row + lenU - 1;
                        jw(i) = loc;
                        rjw(loc) = i;
                        w(i) = -subtract;
                    else % It is not fill-in
                        w(fill) = w(fill) - subtract;
                    end
                elseif loc < row % Update the lower part
                    if fill == 0 % The element is fill-in
                        lenL = lenL + 1;
                        jw(lenL) = loc;
                        rjw(loc) = lenL;
                        w(lenL) = -subtract;
                    else % It is not fill-in
                        w(fill) = w(fill) - subtract;
                    end
                end
            end
            
            % Store pivot
            len = len + 1;
            w(len) = multiplier;
            jw(len) = nextCol;
            
        end
        
        nextw = nextw + 1;
        
    end
    
    % Enforce maximum fill on L
    lenL = len;
    len = min(lenL, lfil-1);
    [w(1:lenL),idxL] = sort(w(1:lenL),'descend');
    jw(1:lenL) = jw(idxL);
    
    % Store elements of L (in old ordering)
    LUval(Ustart:((Ustart+len)-1)) = w(1:len);
    LUindex(Ustart:((Ustart+len)-1)) = perm(jw(1:len));
    
    % Save pointer to beginning of U(row,:)
    Ustart = Ustart+len;
    Urows(row) = Ustart;
    
    % Apply drop tolerance to U
    len = 0;
    for k = 1:lenU-1
        if abs(w(row+k)) >= droptol*dropNorm
            len = len + 1;
            w(row+len) = w(row+k);
            jw(row+len) = jw(row+k);
        end
    end
    
    % Enforce maximum fill on U
    lenU = len + 1;
    len = min(lenU,lfil);
    uppIdx = lenU-1;
    if len <= uppIdx
        [x,idxU] = sort(w(row+1:(row+uppIdx)),'descend');
        jwHold = jw(row+1:(row+lenU-1));
        jx = jwHold(idxU);
        w(row+1:row+uppIdx) = x;
        jw(row+1:row+uppIdx) = jx;
    end
    
    % Determine the next pivot
    pivIdx = row;
    piv = abs(w(pivIdx));
    for k = row+1:row+lenU-1
        pivComp = abs(w(k));
        if pivComp > piv
            pivIdx = k;
            piv = pivComp;
        end
    end
    
    % Exchange w, perm, rperm:
    tmp = w(row);
    w(row) = w(pivIdx);
    w(pivIdx) = tmp;
    
    loc = jw(pivIdx);
    i = perm(row);
    perm(row) = perm(loc);
    perm(loc) = i;
    
    rperm(perm(row)) = row;
    rperm(perm(loc)) = loc;
    
    % Store elements of U (in old ordering)
    Uend = length(row+1:row+len-1);
    if Uend ~= 0
        LUindex(Ustart:(Ustart+Uend-1)) = perm(jw(row+1:row+len-1));
        LUval(Ustart:Ustart+Uend-1) = w(row+1:row+len-1);
    end
    
    
    % Store diagonal element of U 
    if abs(w(row)) < pivTol
        w(row) = pivMod;
    end
    LUval(row) = w(row);
    
    % Point to the next row in U
    Ustart = Ustart+Uend;
    LUindex(row+1) = Ustart;
end

% Permute columns of LU (using new ordering)
LUindex(LUindex(1): LUindex(n+1) - 1) = ...
    rperm(LUindex(LUindex(1): LUindex(n+1) - 1));

% Convert to Compressed Sparse Row (from SPARSKIT function msrcsr.f, last 
% modified May 29, 1994 by R. Bramley)
LUvalHold = LUval;
rowIdx(1) = 1; % Row indices (for CSR format)
idx = 1;
for row = 1:n
    addDiag = 0;
    idxDiag = idx + (LUindex(row+1) - LUindex(row));
    for k = LUindex(row):LUindex(row+1)-1
        loc = LUindex(k);
        if loc < row || addDiag
            val(idx) = LUval(k);
            colIdx(idx) = loc;
            idx = idx + 1;
        else
            idxDiag = idx;
            idx = idx + 1;
            addDiag = 1;
            val(idx) = LUval(k);
            % Check for zero elements along the diagonal
            if val(idx) == 0
                fprintf('Matrix is singular. (Zero row) \n');
            end
            colIdx(idx) = loc;
            idx = idx + 1;
        end
    end
    val(idxDiag) = LUvalHold(row);
    colIdx(idxDiag) = row;
    if ~addDiag
        idx = idx + 1;
    end
    rowIdx(row+1) = idx;    
end

% Determine row indices (for COO format to convert to sparse matrix)
for i = 1:n
    rowNewIdx(rowIdx(i):rowIdx(i+1)-1) = i;
end

% Permute columns of A
A = A(:,perm(:));

% Convert LU to Matlab sparse matrix
LU = sparse(rowNewIdx,colIdx,val);

% Separate L and U using tril, triu so that Matlab recognizes them as 
% lower and upper, respectively, triangular matrices
L = speye(n) + tril(LU,-1);
U = triu(LU);
end

